Langton's Ant from the Ant's referential

The evolution of the Langton's ant on a 2D lattice is studied from the "ant's framework". The aim of this article is twofold. Firstly, to see if one can explain the emergent behaviour of the ant as an analogous sytem of a particle crossing an horizon. Secondly, pointing toward some directions for an explanation, the evolution of the density of one color is studied and commented.

==> langton_T.py <==
# Langton's ant python code from https://rosettacode.org/wiki/Langton%27s_ant
# Modified by Thomas Cailleteau
# June 2017



import random
import numpy as np
import time
import os

#definition of the parameters
width = 75
height = 52
nsteps =12000

pb=0.7
zone=0


dim = (width, height)
class Dir: up, right, down, left = range(4)
class Turn: left, right = False, True
class Color: white, black = '.', '#'

#Definition of the grid/lattice 
M = [[Color.white] * width for _ in range(height)]

#definition of the array densi which count the number of 1 (black) and 0 (white) cases,
#and the number of cases occupied in the third column
#densi[t][#1][area(t)]["initial density" when divided by area(t)]
densi = np.array([[0] * 4 for i in range(nsteps)],dtype=int)
for i in range(nsteps):
    densi[i][0] = i
    densi[i][1]=0
    densi[i][2]=0
    densi[i][3]=0

#definition of the array density which will look at the density rho = densi/area in time
density = np.array([[0] * 2 for i in range(nsteps)],dtype=float)
for i in range(nsteps):
    density[i][0] = int(i)
    density[i][1]=0

Nt = np.array([[0] * 2 for i in range(nsteps)],dtype=float)
for i in range(nsteps):
    Nt[i][0] = int(i)
    Nt[i][1]=0


density2 = np.array([[0] * 2 for i in range(nsteps)],dtype=float)
for i in range(nsteps):
    density2[i][0] = int(i)
    density2[i][1] = 0


density3 = np.array([[0] * 2 for i in range(600)],dtype=float)
##for i in range(nsteps):
##    density3[i][0] = int(i)
##    density3[i][1] = 0



#definition of the array surface which count the area on which the ant has moved
surface = np.array([[0] * 3 for i in range(height)],dtype=int)
for i in range(height):
    surface[i,0]=i
    surface[i,1]=width+1
    surface[i,2]=-1
#print(surface)
#definition of the array lattice which transcript in 1 and 0 instead of . and # 
lattice = np.array([[0] * (dim[0]) for i in range(dim[1])],dtype=int)
latt_init = np.array([[0] * (dim[0]) for i in range(dim[1])],dtype=int)

#definition of the array steps which keeps in mind how many times the ant went on the case 
steps = np.array([[0] * (dim[0]) for i in range(dim[1])],dtype=int)

#the ant start in the middle of the grid
x = width // 2
y = height // 2
dir = Dir.up


#case when the lattice if fullfilled randomly : can be put aside initially

if zone == 1:
    for i in range(dim[1]):
        for j in range(dim[0]):
            M[i][j] = np.random.choice(['.', '#'],p=[pb,1-pb])
            if M[i][j]=='#':
                lattice[i][j]=1
                latt_init[i][j]=1

if (zone>=2):
    for i in range(-zone//2,zone//2):
        for j in range(-zone//2,zone//2):
            M[x+i][x+j] = np.random.choice(['.', '#'],p=[pb,1-pb])
            if M[x+i][x+j]=='#':
                lattice[x+i][x+j]=1
                latt_init[x+i][x+j]=1
##else :
##    M[0][2]='#'
##    M[0][3]='#'
##    M[2][1]='#'
##    M[2][3]='#'
##    M[3][3]='#'
##    M[4][2]='#'
        
print ("\n".join("".join(row) for row in M))
##print(latt_init)
print ("\n")
            

#initialisations
surface[int(y),1]=int(x)
surface[int(y),2]=int(x)

#normally step(init)=1 but then when counting initial density if the
#case is black it is not taken into account
steps[int(y)][int(x)] = 1

position=np.array([int(x),int(y)])
v, w = position

#print("noire") if M[y][x] == Color.black else print("blanche")
dens = 1 if M[y][x] == Color.black else 0
dens_ini= 1 if M[y][x] == Color.black else 0
areat=1

densi[0,1]= dens
densi[0,2]=areat
Nt[0][1]=areat
density2[0][1]=(dens)/areat

alerte=0

i = 1
while i < nsteps and 0 <= x < width and 0 <= y < height:
    
    if M[y][x] == Color.black:
        turn = Turn.right
        M[y][x] = Color.white
        lattice[w][v]=0
        dens = dens - 1
        
    else:
        turn = Turn.left
        M[y][x] = Color.black
        lattice[w][v]=1
        dens = dens + 1        
    
    if (latt_init[w][v]== 1) and (steps[w][v]==0):
        dens_ini+=1
        densi[i][3]=dens_ini
 
    else:
        densi[i][3]=dens_ini

    
    dir = (4 + dir + (1 if turn else -1)) % 4
    dir = [Dir.up, Dir.right, Dir.down, Dir.left][dir]
    if   dir == Dir.up:    y -= 1
    elif dir == Dir.right: x -= 1
    elif dir == Dir.down:  y += 1
    elif dir == Dir.left:  x += 1
    else: assert False
    
    if (0<= v < width) and (0<= w < height):      
        
   
        if (v < surface[w][1]) and (v>=0):
            surface[w][1]= v      
        if (v > surface[w][2]) and (v>=0):
            surface[w][2]= v


    steps[w][v]+=1
    position=np.array([int(x),int(y)])
    v, w = position
    if (0<= v < width) and (0<= w < height):
        if (steps[w][v]==0):
            areat=areat+1
            if M[y][x]==Color.black:
                dens = dens + 1
            else:
                dens = dens*1
        else:
            areat = areat*1

        if (dens > areat):
            alerte = alerte + 1
        else:
            alerte = alerte*1
        
    densi[i,1]= dens
    densi[i][2]=areat
    Nt[i][1]= areat
    density2[i][1]=(dens)/areat


    i += 1

##    print("\n")
##    print ("\n".join("".join(row) for row in M))

        
##print(densi)   
print ("\n".join("".join(row) for row in M))
print("\n")
print(dens_ini/areat)
print("alerte : ",alerte)


NtRhot = np.array([[0] * 2 for i in range(nsteps)],dtype=float)

for i in range(nsteps):
    density[i][1]=2*densi[i][1]
    #density[i][1]=density2[i][1] - dens_ini/areat
    NtRhot[i][0]=Nt[i][1]
    NtRhot[i][1]=density2[i][1]

j=0
for i in range(nsteps):
    if (i-10000>0) and ((i-10000)%104==12) :
        density3[j][0]= int(i)
        density3[j][1]=density2[i][1]
        j = j+1
    


######################    Writting output ################### 

np.savetxt('0_lattice.dat', lattice ,fmt='%1.0f',newline='\n')
np.savetxt('0_steps.dat', steps ,fmt='%1.0f',newline='\n')
np.savetxt('0_densi.dat', densi ,fmt='%1.0f',newline='\n')
np.savetxt('0_density.dat', density ,newline='\n')
np.savetxt('0_density_2.dat', density2,newline='\n')
np.savetxt('0_density_3.dat', density3,newline='\n')

np.savetxt('0_Nt.dat', Nt ,newline='\n')

np.savetxt('0_NtRhot.dat',NtRhot,newline='\n')
























